Fast Biclique Counting on Bipartite Graphs: A Node Pivot-based Approach

Counting the number of $(p, q)$-bicliques (complete bipartite subgraphs) in a bipartite graph is a fundamental problem which plays a crucial role in numerous bipartite graph analysis applications. However, existing algorithms for counting $(p, q)$-bicliques often face significant computational challenges, particularly on large real-world networks. In this paper, we propose a general biclique counting framework, called \npivot, based on a novel concept of node-pivot. We show that previous methods can be viewed as specific implementations of this general framework. More importantly, we propose a novel implementation of \npivot based on a carefully-designed minimum non-neighbor candidate partition strategy. We prove that our new implementation of \npivot has lower worst-case time complexity than the state-of-the-art methods. Beyond basic biclique counting, a nice feature of \npivot is that it also supports local counting (computing bicliques per node) and range counting (simultaneously counting bicliques within a size range). Extensive experiments on 12 real-world large datasets demonstrate that our proposed \npivot substantially outperforms state-of-the-art algorithms by up to two orders of magnitude.

==> exps/time/faster.py <==
import pandas as pd

df = pd.read_excel("data.xlsx", index_col = 0)
das = list(df.index)
algs = list(df.columns)

pqsRaw = [(4,4), (4, 6), (4,8), (6, 4), (6,6), (6, 8), (8,4), (8, 6), (8, 8), (10,10),]

objasn = ["idx", "epivoter", "bclist"]

s = 'you kos book git cite stackoverflow mumm imdb genre actor2 ama dblp'
ss = s.split()
daShortNames = ss
objasnIdx = []
for asn in objasn:
    for i in range(len(algs)):
        # print(algs[i], asn)
        if algs[i] == asn:
            objasnIdx.append(i)
            break

maxP1 = 0
maxQ1 = 0
vmax1 = 0.
maxDa1 = ''

maxP2 = 0
maxQ2 = 0
vmax2 = 0.
maxDa2 = ''

maxP3 = 0
maxQ3 = 0
vmax3 = 0.
maxDa3 = ''
for i in range(len(daShortNames)):
    da = daShortNames[i]
    pqs = pqsRaw
    if da == 'cite':
        pqs = [(4,4), (4, 6), (4,8), (6, 4), (6,6), (6, 8), (8,4), (8, 6), (8, 8)]
    elif da == 'kos':
        pqs = [(6, 6), (6, 9), (6, 12), (9, 6), (9, 9), (9, 12), (12, 6), (12, 9), (12,12)]

    for p, q in pqs:
        vs = []
        for j in range(len(objasn)):
            asn = objasn[j]
            asnIdx = objasnIdx[j]

            s = str(p)+'_'+str(q)+'_'+da
            dl = list(df.loc[s])

            if dl[asnIdx] == 'None' or dl[asnIdx] >= 1000000:
                vs.append(10000000)
            else:
                vs.append(dl[asnIdx])
        if 1.0*vs[1]/vs[0] > vmax1:
            vmax1 = 1.0*vs[1]/vs[0]
            maxP1 = p
            maxQ1 = q
            maxDa1 = da
        if 1.0*vs[2]/vs[0] > vmax2:
            vmax2 = 1.0*vs[2]/vs[0]
            maxP2 = p
            maxQ2 = q
            maxDa2 = da
        if min(1.0*vs[2]/vs[0], 1.0*vs[1]/vs[0]) > vmax3:
            vmax3 = min(1.0*vs[2]/vs[0], 1.0*vs[1]/vs[0])
            maxP3 = p
            maxQ3 = q
            maxDa3 = da
print(vmax1, maxP1, maxQ1, maxDa1)
print(vmax2, maxP2, maxQ2, maxDa2)
print(vmax3, maxP3, maxQ3, maxDa3)
